Sabi\'a-3 Technical Report

This report presents Sabi\'a-3, our new flagship language model, and Sabiazinho-3, a more cost-effective sibling. The models were trained on a large brazilian-centric corpus. Evaluations across diverse professional and academic benchmarks show a strong performance on Portuguese and Brazil-related tasks. Sabi\'a-3 shows large improvements in comparison to our previous best of model, Sabia-2 Medium, especially in reasoning-intensive tasks. Notably, Sabi\'a-3's average performance matches frontier LLMs, while it is offered at a three to four times lower cost per token, reinforcing the benefits of domain specialization.

==> plot_result_pair.py <==
"""
Usage:
python3 plot_result.py
"""
import argparse
import pandas as pd
import plotly.express as px
import plotly.graph_objects as go



def get_results_as_dataframe(args):
    if args.input_file is None:
        input_file = (
            f"data/{args.bench_name}/model_judgment/{args.judge_model}_single.jsonl"
        )
    else:
        input_file = args.input_file

    questions_file = (
            f"data/{args.bench_name}/question.jsonl"
    )
    df_questions = pd.read_json(questions_file, lines=True)

    print(f"Input file: {input_file}")
    df_all = pd.read_json(input_file, lines=True)
    df_all = pd.merge(df_all, df_questions, on="question_id", how="left")
    if args.bench_name == 'enade_bench':
        # for each question, sum the scores for all subquestions
        df_all = df_all.groupby(["question_id", "model", "category"], as_index=False)["score"].sum()
        df_all["turn"] = 1
    df = df_all[["model", "score", "turn", "category"]]


    if args.model_list is not None:
        df = df[df["model"].isin(args.model_list)]

    print("\n########## First turn ##########")
    df_1 = df[df["turn"] == 1].groupby(["model", "turn", "category"]).mean()
    print(df_1)

    if args.bench_name in ["mt_bench", "mt_bench_en", "mt_bench_pt", "ramon_bench"]:
        print("\n########## Second turn ##########")
        df_2 = df[df["turn"] == 2].groupby(["model", "turn", "category"]).mean()
        print(df_2)

        print("\n########## Average ##########")
        df_3 = df[["model", "score", "category"]].groupby(["model", "category"]).mean()
        print(df_3)

        return df_3.reset_index()
    
    return df_1.reset_index()


def get_results_as_dataframe_2(args):
    if args.input_file is None:
        input_file = (
            f"data/{args.bench_name}/model_judgment/{args.judge_model}_pair.jsonl"
            # f"/home/ramon.pires/Downloads/{args.judge_model}_pair.jsonl"  ################
        )
    else:
        input_file = args.input_file

    questions_file = (
            f"data/{args.bench_name}/question.jsonl"
    )
    df_questions = pd.read_json(questions_file, lines=True)

    print(f"Input file: {input_file}")
    df_all = pd.read_json(input_file, lines=True)
    model_list = (
        df_all["model_1"].unique().tolist() + df_all["model_2"].unique().tolist()
    )
    model_list = list(set(model_list))
    print(model_list)

    list_res = []
    # traverse df row by row
    for index, row in df_all.iterrows():
        category = df_questions[df_questions['question_id'] == row['question_id']]['category'].iloc[0]
        # if category in ['math', 'coding']:
        #     continue
        if args.model_list is not None and row["model_1"] not in args.model_list:
            continue
        if args.baseline_model is not None:
            if args.baseline_model not in [row["model_1"], row["model_2"]]:
                continue
        if row["g1_winner"] == "tie" or row["g1_winner"] != row["g2_winner"]:
            list_res.append({"model": row["model_1"], "category": category, "win": 0, "loss": 0, "tie": 1})
            list_res.append({"model": row["model_2"], "category": category, "win": 0, "loss": 0, "tie": 1})
        else:
            if row["g1_winner"] == "model_1":
                winner = row["model_1"]
                loser = row["model_2"]
            else:
                winner = row["model_2"]
                loser = row["model_1"]
            list_res.append({"model": winner, "category": category, "win": 1, "loss": 0, "tie": 0})
            list_res.append({"model": loser, "category": category, "win": 0, "loss": 1, "tie": 0})

    df = pd.DataFrame(list_res)
    print(df)
    #df = df.groupby(["model"]).sum()
    df = df.groupby(["model", "category"]).sum()

    # remove baseline model
    if args.baseline_model is not None:
        #df = df[df.index != args.baseline_model]
        df = df[df.index.get_level_values(0) != args.baseline_model]
    # add win rate
    df["win_rate"] = df["win"] / (df["win"] + df["loss"] + df["tie"])
    df["loss_rate"] = df["loss"] / (df["win"] + df["loss"] + df["tie"])
    # each tie counts as 0.5 win + 0.5 loss
    df["win_rate_adjusted"] = (df["win"] + 0.5 * df["tie"]) / (
        df["win"] + df["loss"] + df["tie"]
    )
    # print(df.sort_values(by="win_rate", ascending=False))
    # print(df.sort_values(by="loss_rate", ascending=True))
    pd.set_option('display.max_rows', None)
    #print(df.sort_values(by="win_rate_adjusted", ascending=False))
    print(df) #.sort_values(by="win_rate_adjusted", ascending=False))
    pd.reset_option('display.max_rows')

    # Set score
    df['score'] = df['win_rate_adjusted']
    # df['score'] = 1 - df['win_rate_adjusted']

    return df.reset_index()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--bench-name", type=str)
    parser.add_argument("--input-file", type=str)
    parser.add_argument("--judge-model", type=str, default="gpt-4")
    parser.add_argument("--baseline-model", type=str, default="gpt-4-1106-preview")
    parser.add_argument(
        "--model-list",
        type=str,
        nargs="+",
        default=None,
        help="A list of models to be evaluated",
    )
    parser.add_argument(
        "--mode",
        type=str,
        default="single",
        choices=["pairwise-baseline", "pairwise-all", "single"],
        help=(
            "Evaluation mode. "
            "`pairwise-baseline` runs pairwise comparision against a baseline. "
            "`pairwise-all` runs pairwise comparision between all pairs. "
            "`single` runs single answer grading."
        ),
    )
    args = parser.parse_args()

    #df = get_results_as_dataframe(args)
    df = get_results_as_dataframe_2(args)
    print(df)

    #title = '<b> Results for Conversation Benchmark </b> <br> <sup><i> mostly multi-turn, Brazilian-related content, and reference-guided grading <i></sup>'
    title = '<b> Results for Conversation Benchmark </b> <br> <sup><i> mostly multi-turn, and with Brazilian-related content <i></sup>'

    df['category'] = df['category'].map({
        "writing": "Writing",
        "roleplay": "Roleplay",
        "extraction": "Extraction",
        "humanities": "Humanities",
        "entity": "Entity",
        "contradiction": "Contradiction",
        "sycophancy_are-you-sure": "Sycophancy (Are You Sure)",
        "sycophancy_answer": "Sycophancy (Answer)",
        "abstention": "Abstention",
        "harmful": "Harmful",
        "reasoning": "Reasoning",
        "coding": "Coding",
        "math": "Math"
    })

    df['model'] = df['model'].map({
        "sabia-2-medium-2024-03-07": "Sabiá-2 Medium",
        "Meta-Llama-3.1-405B-Instruct-Turbo": "Llama-3.1 405B",
        "gpt-4o-2024-08-06": "GPT-4o",
    })

    COLOR_MAP = {
        'Mistral 7B': 'rgba(255, 206, 0, 1.0)',
        'Mixtral 8x7B': 'rgba(255, 163, 0, 1.0)',
        'Mistral Small': 'rgba(255, 112, 0, 1.0)',
        'Mistral Medium': 'rgba(255, 73, 0, 1.0)',
        'Gemma 7B': 'rgb(140, 26, 255, 1.0)', #'rgba(150, 150, 150, 1.0)',
        'Gemini 1.0 Pro': 'rgb(89, 0, 179, 1.0)', #'rgba(100, 100, 100, 1.0)',
        'Sabiá-65B': 'rgba(144, 238, 144, 1.0)',
        'Sabiá-2 Small': 'rgba(0, 204, 0, 1.0)',
        'Sabiá-2 Medium': 'rgba(0, 100, 0, 1.0)',
        'GPT-3.5 Turbo': 'rgba(0, 102, 204, 1.0)',
        'Llama-3.1 405B ': 'rgba(255, 1, 7, 1.0)',
        'GPT-4o': 'rgba(0, 0, 153, 1.0)'
    }

    # Sort DataFrame based on the categorical 'category' column
    df['category'] = pd.Categorical(df['category'], categories=['Writing', 'Roleplay', 'Extraction', 'Humanities', 'Entity', 'Contradiction', 'Sycophancy (Are You Sure)', 'Sycophancy (Answer)', 'Abstention', 'Harmful', 'Reasoning', 'Coding', 'Math'], ordered=True)
    df = df.sort_values(by='category')

    fig = px.line_polar(df, r = 'score', theta = 'category', line_close = True, category_orders = {"category": df['category'].unique()},
                    color = 'model', markers = True, color_discrete_sequence = px.colors.qualitative.Pastel)

    # # Add a circle shape with radius 0.5
    # fig.add_shape(
    #     type="circle",
    #     xref="x", yref="y",
    #     x0=0.5, y0=0, x1=0.5, y1=0.5,
    #     line=dict(color="RoyalBlue", width=2),
    #     xanchor="center",
    #     yanchor="center"
    # )

    # # Override the polar radial axis range if needed
    # fig.update_layout(
    #     polar=dict(
    #         radialaxis=dict(
    #             range=[0, 1]  # make sure your radial axis covers 0 to 1
    #         )
    #     )
    # )

    # # Adding a threshold line at 0.5
    # fig.add_trace(
    #     go.Scatterpolar(
    #         r=[0.5] * len(df['category'].unique()),
    #         theta=df['category'].unique(),
    #         mode='lines',
    #         line=dict(color='black', width=2),
    #         showlegend=False
    #     )
    # )



    # # Add a circle using add_shape with an overridden path to create a perfect circle
    # fig.add_shape(
    #     type="circle",
    #     xref="paper", yref="paper",
    #     x0=0.5, y0=0.5, # center of plot
    #     x1=0.5, y1=0.5, # this will create a circle at `r=0.5`
    #     layer="below",
    #     line=dict(color="black", dash="dash"),
    
    # )
    # # Update figures with shapes
    # fig.update_layout(
    #     shapes=[
    #         # add a circle shape to denote the 0.5 threshold
    #         {
    #             'type': 'circle',
    #             'xref': 'paper',
    #             'yref': 'paper',
    #             'x0': 0.5 - 0.5 / 2.0,
    #             'y0': 0.5 - 0.5 / 2.0,
    #             'x1': 0.5 + 0.5 / 2.0,
    #             'y1': 0.5 + 0.5 / 2.0,
    #             'line_color': 'Grey',
    #         }
    #     ]
    # )

    # # The layout update is the same as above with the addition of a circle shape
    # fig.update_layout(
    #     polar=dict(
    #         radialaxis=dict(
    #             visible=True,
    #             range=[0, 1]
    #         )
    #     )
    # )

    # Create two go.Barpolar for the two radial range backgrounds
    bg_range1 = go.Barpolar(
        r=[0.5] * len(df['category'].unique()),
        theta=df['category'].unique(),
        width=360 / len(df['category'].unique()),  # Full coverage for each category slice
        marker=dict(color='rgba(200, 200, 200, .05)'), #rgba(100, 255, 100, .02)'),  # Light gray background, with a low opacity
        #marker=dict(color='rgba(100, 255, 100, .02)'),  # Light gray background, with a low opacity
        hoverinfo='skip',  # To avoid hover info for the background
        showlegend=False  # To avoid showing this in the legend
    )

    # bg_range2 = go.Barpolar(
    #     r=[1.0] * len(df['category'].unique()),
    #     theta=df['category'].unique(),
    #     width=360 / len(df['category'].unique()),  # Full coverage for each category slice
    #     marker=dict(color='rgba(100, 100, 100, .3)'),  # Dark gray background, with a low opacity
    #     hoverinfo='skip',  # Same as above
    #     showlegend=False
    # )

    # Add the Barpolar objects for background before the line polar plot
    fig.add_trace(bg_range1)
    #fig.add_trace(bg_range2)

    # # Set the line width for all traces
    # for trace in fig.data:
    #     trace.update(line=dict(width=4)) # Set the desired line width here

    # fig.update_traces(line=dict(width=4))  # Set the line width to 4 pixels
    #fig.update_traces(line_width=4)  # Set the line width to 4 pixels
    #fig.update_traces(marker_line_width=4)  # Set the line width to 4 pixels



    fig.update_layout(
        title=title,
        polar=dict(
            radialaxis=dict(
                range=[0.0, 1.0],
                # gridcolor='white',  # Set grid color
            ),
            #angularaxis=dict(gridcolor='white'),  # Set grid color
            #bgcolor='rgba(100, 255, 100, .2)', #'lightgray',  # Set background color
            bgcolor='rgba(102, 166, 30, .2)', #'lightgray',  # Set background color
        ),
        legend=dict(
            title='Models',
            font_size=20
        ),
        font=dict(
            family="Arial",
            size=26,
            color='black',
        ),
        legend_font_size=26,
    )
    # fig.write_image("fig.png", width=800, height=600, scale=2)
    fig.write_image(f"{title.split('</b>')[0].split('<b>')[1].strip()}.png", width=2100, height=1164, scale=1)

    fig.show()

==> plot_result_pair_v2.py <==
"""
Usage:
python3 plot_result.py
"""
import argparse
import pandas as pd
import plotly.express as px
import plotly.graph_objects as go



def get_results_as_dataframe(args):
    if args.input_file is None:
        input_file = (
            f"data/{args.bench_name}/model_judgment/{args.judge_model}_single.jsonl"
        )
    else:
        input_file = args.input_file

    questions_file = (
            f"data/{args.bench_name}/question.jsonl"
    )
    df_questions = pd.read_json(questions_file, lines=True)

    print(f"Input file: {input_file}")
    df_all = pd.read_json(input_file, lines=True)
    df_all = pd.merge(df_all, df_questions, on="question_id", how="left")
    if args.bench_name == 'enade_bench':
        # for each question, sum the scores for all subquestions
        df_all = df_all.groupby(["question_id", "model", "category"], as_index=False)["score"].sum()
        df_all["turn"] = 1
    df = df_all[["model", "score", "turn", "category"]]


    if args.model_list is not None:
        df = df[df["model"].isin(args.model_list)]

    print("\n########## First turn ##########")
    df_1 = df[df["turn"] == 1].groupby(["model", "turn", "category"]).mean()
    print(df_1)

    if args.bench_name in ["mt_bench", "mt_bench_en", "mt_bench_pt", "ramon_bench"]:
        print("\n########## Second turn ##########")
        df_2 = df[df["turn"] == 2].groupby(["model", "turn", "category"]).mean()
        print(df_2)

        print("\n########## Average ##########")
        df_3 = df[["model", "score", "category"]].groupby(["model", "category"]).mean()
        print(df_3)

        return df_3.reset_index()
    
    return df_1.reset_index()


def get_results_as_dataframe_2(args):
    if args.input_file is None:
        input_file = (
            f"data/{args.bench_name}/model_judgment/{args.judge_model}_pair.jsonl"
            # f"/home/ramon.pires/Downloads/{args.judge_model}_pair.jsonl"  ################
        )
    else:
        input_file = args.input_file

    questions_file = (
            f"data/{args.bench_name}/question.jsonl"
    )
    df_questions = pd.read_json(questions_file, lines=True)

    print(f"Input file: {input_file}")
    df_all = pd.read_json(input_file, lines=True)
    model_list = (
        df_all["model_1"].unique().tolist() + df_all["model_2"].unique().tolist()
    )
    model_list = list(set(model_list))
    print(model_list)

    list_res = []
    # traverse df row by row
    for index, row in df_all.iterrows():
        category = df_questions[df_questions['question_id'] == row['question_id']]['category'].iloc[0]
        # if category in ['math', 'coding']:
        #     continue
        if args.model_list is not None and row["model_1"] not in args.model_list:
            continue
        if args.baseline_model is not None:
            if args.baseline_model not in [row["model_1"], row["model_2"]]:
                continue
        if row["g1_winner"] == "tie" or row["g1_winner"] != row["g2_winner"]:
            list_res.append({"model": row["model_1"], "category": category, "win": 0, "loss": 0, "tie": 1})
            list_res.append({"model": row["model_2"], "category": category, "win": 0, "loss": 0, "tie": 1})
        else:
            if row["g1_winner"] == "model_1":
                winner = row["model_1"]
                loser = row["model_2"]
            else:
                winner = row["model_2"]
                loser = row["model_1"]
            list_res.append({"model": winner, "category": category, "win": 1, "loss": 0, "tie": 0})
            list_res.append({"model": loser, "category": category, "win": 0, "loss": 1, "tie": 0})

    df = pd.DataFrame(list_res)
    print(df)
    #df = df.groupby(["model"]).sum()
    df = df.groupby(["model", "category"]).sum()

    # remove baseline model
    if args.baseline_model is not None:
        #df = df[df.index != args.baseline_model]
        df = df[df.index.get_level_values(0) != args.baseline_model]
    # add win rate
    df["win_rate"] = df["win"] / (df["win"] + df["loss"] + df["tie"])
    df["loss_rate"] = df["loss"] / (df["win"] + df["loss"] + df["tie"])
    # each tie counts as 0.5 win + 0.5 loss
    df["win_rate_adjusted"] = (df["win"] + 0.5 * df["tie"]) / (
        df["win"] + df["loss"] + df["tie"]
    )
    # print(df.sort_values(by="win_rate", ascending=False))
    # print(df.sort_values(by="loss_rate", ascending=True))
    pd.set_option('display.max_rows', None)
    #print(df.sort_values(by="win_rate_adjusted", ascending=False))
    print(df) #.sort_values(by="win_rate_adjusted", ascending=False))
    pd.reset_option('display.max_rows')

    # Set score
    df['score'] = df['win_rate_adjusted']
    # df['score'] = 1 - df['win_rate_adjusted']

    return df.reset_index()


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--bench-name", type=str)
    parser.add_argument("--input-file", type=str)
    parser.add_argument("--judge-model", type=str, default="gpt-4")
    parser.add_argument("--baseline-model", type=str, default="gpt-4-1106-preview")
    parser.add_argument(
        "--model-list",
        type=str,
        nargs="+",
        default=None,
        help="A list of models to be evaluated",
    )
    parser.add_argument(
        "--mode",
        type=str,
        default="single",
        choices=["pairwise-baseline", "pairwise-all", "single"],
        help=(
            "Evaluation mode. "
            "`pairwise-baseline` runs pairwise comparision against a baseline. "
            "`pairwise-all` runs pairwise comparision between all pairs. "
            "`single` runs single answer grading."
        ),
    )
    args = parser.parse_args()

    #df = get_results_as_dataframe(args)
    df = get_results_as_dataframe_2(args)
    print(df)

    #title = '<b> Results for Conversation Benchmark </b> <br> <sup><i> mostly multi-turn, Brazilian-related content, and reference-guided grading <i></sup>'
    title = '<b> Results for Conversation Benchmark </b> <br> <sup><i> mostly multi-turn, and with Brazilian-related content <i></sup>'

    df['category'] = df['category'].map({
        "writing": "Writing",
        "roleplay": "Roleplay",
        "extraction": "Extraction",
        "humanities": "Humanities",
        "entity": "Entity",
        "contradiction": "Contradiction",
        "sycophancy_are-you-sure": "Sycophancy (Are You Sure)",
        "sycophancy_answer": "Sycophancy (Answer)",
        "abstention": "Abstention",
        "harmful": "Harmful",
        "reasoning": "Reasoning",
        "coding": "Coding",
        "math": "Math"
    })

    df['model'] = df['model'].map({
        "sabia-2-medium-2024-03-07": "Sabiá-2 Medium",
        "Meta-Llama-3.1-405B-Instruct-Turbo": "Llama-3.1 405B",
        "gpt-4o-2024-08-06": "GPT-4o",
    })

    COLOR_MAP = {
        'Mistral 7B': 'rgba(255, 206, 0, 1.0)',
        'Mixtral 8x7B': 'rgba(255, 163, 0, 1.0)',
        'Mistral Small': 'rgba(255, 112, 0, 1.0)',
        'Mistral Medium': 'rgba(255, 73, 0, 1.0)',
        'Gemma 7B': 'rgb(140, 26, 255, 1.0)', #'rgba(150, 150, 150, 1.0)',
        'Gemini 1.0 Pro': 'rgb(89, 0, 179, 1.0)', #'rgba(100, 100, 100, 1.0)',
        'Sabiá-65B': 'rgba(144, 238, 144, 1.0)',
        'Sabiá-2 Small': 'rgba(0, 204, 0, 1.0)',
        'Sabiá-2 Medium': 'rgba(0, 100, 0, 1.0)',
        'GPT-3.5 Turbo': 'rgba(0, 102, 204, 1.0)',
        'Llama-3.1 405B ': 'rgba(255, 1, 7, 1.0)',
        'GPT-4o': 'rgba(0, 0, 153, 1.0)'
    }

    # Sort DataFrame based on the categorical 'category' column
    df['category'] = pd.Categorical(df['category'], categories=['Writing', 'Roleplay', 'Extraction', 'Humanities', 'Entity', 'Contradiction', 'Sycophancy (Are You Sure)', 'Sycophancy (Answer)', 'Abstention', 'Harmful', 'Reasoning', 'Coding', 'Math'], ordered=True)
    df = df.sort_values(by='category')

    fig = go.Figure()

    models = df['model'].dropna().unique()
    # color_discrete_sequence = px.colors.qualitative.Pastel
    color_discrete_sequence = px.colors.qualitative.Bold
    color_discrete_sequence = [
        'rgb(242, 183, 1)',
        '#1F77B4',
        '#2CA02C',
    ]
    categories = df['category'].unique().tolist()
    for i, model in enumerate(models):
        model_df = df[df['model'] == model]
        
        closed_r = model_df['score'].tolist() + [model_df['score'].iloc[0]]
        closed_theta = model_df['category'].tolist() + [model_df['category'].iloc[0]]
        
        fig.add_trace(go.Scatterpolar(
            r=closed_r,
            theta=categories + [categories[0]],
            mode='lines+markers',
            name=model,
            line=dict(width=2, color=color_discrete_sequence[i]),
            marker=dict(symbol='circle')
        ))

    fig.add_trace(go.Scatterpolar(
        r=[0.5] * (len(categories) + 1),
        theta=categories + [categories[0]],
        mode='lines+markers',
        name='Sabiá-3',
        # line=dict(width=4, color=color_discrete_sequence[i + 1]), # 'rgb(27,209,24)'
        line=dict(width=4, color='#DC3912'), # 'rgb(27,209,24)'
        # visible='legendonly'
    ))

    # fig.add_trace(
    #     go.Barpolar(
    #         r=[0.5] * len(df['category'].unique()),
    #         theta=df['category'].unique(),
    #         width=360 / len(df['category'].unique()),  # Full coverage for each category slice
    #         marker=dict(
    #             color='rgba(255, 255, 255, 0)',  # White fill
    #             line=dict(
    #                 color='#DC3912',  # Border color (adjust to your desired color)
    #                 width=3  # Border width in pixels
    #             )
    #         ),
    #         hoverinfo='skip',  # To avoid hover info for the background
    #         showlegend=False  # To avoid showing this in the legend
    #     )
    # )

    fig.update_layout(
        title=title,
        polar=dict(
            radialaxis=dict(
                range=[0.0, 1.0],
                # gridcolor='white',  # Set grid color
                ticklabelstep=2,
                # tickvals=[0.1, 0.3, 0.5, 0.7, 0.9],
                tickfont=dict(size=16),
            ),
            #angularaxis=dict(gridcolor='white'),  # Set grid color
            #bgcolor='rgba(100, 255, 100, .2)', #'lightgray',  # Set background color
            # bgcolor='rgba(102, 166, 30, .2)', #'lightgray',  # Set background color
            # bgcolor='rgba(211, 211, 211, .4)', #'lightgray',  # Set background color
        ),
        legend=dict(
            title='Models',
            font_size=20
        ),
        font=dict(
            family="Arial",
            size=26,
            color='black',
        ),
        legend_font_size=26,
    )
    # fig.write_image("fig.png", width=800, height=600, scale=2)
    fig.write_image(f"{title.split('</b>')[0].split('<b>')[1].strip()}.png", width=2100, height=1164, scale=1)

    fig.show()
